SFlexRCA: Lightweight, Scalable, and Flexible Root Cause Analysis for IIoT Edge Systems

Industrial Internet of Things (IIoT) systems generate high-dimensional sensor telemetry from interconnected components, where faults can propagate across the system. To address these challenges, we propose SFlexRCA (Scalable and Flexible Root Cause Analysis), a topology-free RCA framework designed for resource-constrained IIoT environments. SFlexRCA transforms multivariate telemetry into compact orthogonal representations and applies shared lightweight linear modeling, avoiding explicit graph construction, message passing, and per-variable or lag-specific parameter growth. We evaluate SFlexRCA on three publicly available IIoT datasets, BATADAL, SWaT, and WADI, spanning different numbers of monitored variables, temporal characteristics, and training-data regimes. SFlexRCA is compared with 10 statistical, causal, and non-causal baselines in terms of RCA accuracy, training efficiency, inference latency, and memory consumption. In addition, inference efficiency and memory consumption are evaluated on Raspberry Pi 3 and Raspberry Pi 5, while energy consumption is additionally measured on Raspberry Pi 5. We further investigate temporalcontext sensitivity, architectural and loss components, and alternative representations. Notably, SFlexRCA maintains strong localization performance on BATADAL despite its limited normal-operation training data, while its compact shared architecture avoids the parameter growth associated with causal and graph-based approaches. Its lightweight shared architecture further enables efficient deployment on resource-constrained IIoT edge devices. The SFlexRCA code is available at https://github.com/theamrzaki/RootCause- Analysis-Correlation-Attentive-Modeling.

==> Scripts/RQ1__accuracy_.py <==
import numpy as np
import pandas as pd


# =========================================================
# 1. Load data
# =========================================================
BATADAL_path = (
    r"Scripts\data\RQ1 (accuracy)\RQ_1_BATADAL_NoDownsampling_batch512_window8.csv"
)
SWAT_path = (
    r"Scripts\data\RQ1 (accuracy)\RQ_1_SWAT_NoDownsampling_batch512_window8.csv"
)

WADI_path = (
    r"Scripts\data\RQ1 (accuracy)\RQ_1_WADI_RealNoDownsampling.csv"
)

df_batadal = pd.read_csv(BATADAL_path)
df_batadal = df_batadal[df_batadal["window_size"] == 16]# only choose window size 16 for BATADAL, as it is the best performing window size for this dataset
df_swat = pd.read_csv(SWAT_path)
df_wadi = pd.read_csv(WADI_path)


df = pd.concat(
    [df_batadal,df_swat, df_wadi],
    ignore_index=True
)

def check_complete_exps(df, seeds):
    """
    check if each architecture for each dataset has the expected number of seeds (default=3)
    """
    grouped = df.groupby(["dataset_name", "architecture"])
    for (dataset, architecture), group in grouped:
        unique_seeds = group["seed"].nunique()
        if unique_seeds < seeds:
            print(f"Warning: {dataset} - {architecture} has only {unique_seeds} unique seeds (expected {seeds}).")
    print("Check complete.")
    
check_complete_exps(df, seeds=3)


# Rename proposed architecture
df["architecture"] = df["architecture"].replace({
    "vlinear": "SFlexRCA",
    "deep_mlp": "AERCA",
    "TimeMixerpp": "TimeMixer++",
    "CUTS_PLUS": "CUTS+"
})

# Remove duplicate seed entries if present
df = df.drop_duplicates(
    subset=["dataset_name", "architecture", "seed"]
)


# =========================================================
# 2. Define groups, datasets, and metrics
# =========================================================
groups = {
    "Statistical Methods": [
        "rcd",
        "baro",
        "torai"
    ],
    "Non-Causal Methods": [
        ##"Dlinear",
        ##"Fits",
        "TimeMixer++",
        "iTransformer"
    ],
    "Causal Methods": [
        "cMLP",
        "cLSTM",
        "GVAR",
        "AERCA",
        "CUTS+"
    ],

    "Proposed Method": [
        "SFlexRCA"
    ],
}

datasets = [
    "batadal",
    "swat",
    "wadi"
]

metrics = [
    ("AC@1", "AC@1"),
    ("AC@5", "AC@5"),
    ("AC@10", "AC@10"),
    ("auc@10", "auc@10")
]
#mrr,hr@1,hr@3,hr@5,hr@10,auc@10,

all_methods = (
    groups["Statistical Methods"]
    + groups["Causal Methods"]
    + groups["Proposed Method"]
)


# =========================================================
# 3. Parameter formatting
# =========================================================
def format_params(p):
    """
    Format parameter counts:
        10.7M
        127.6K
        0
    """

    if pd.isna(p) or p == 0:
        return "0"

    if p >= 1e6:
        return f"{p / 1e6:.1f}M"

    if p >= 1e3:
        return f"{p / 1e3:.1f}K"

    return str(int(p))


# =========================================================
# 4. Accuracy color
# =========================================================
def get_accuracy_color_macro(
    val,
    min_val,
    max_val
):
    """
    Generate a subtle red-yellow-green background
    according to the relative performance.
    """

    if (
        pd.isna(val)
        or min_val == max_val
        or np.isnan(min_val)
        or np.isnan(max_val)
    ):
        return ""

    norm = (
        (val - min_val)
        / (max_val - min_val)
    )

    max_opacity = 35

    if norm > 0.5:

        pct_green = int(
            (norm - 0.5) * 2 * 100
        )

        return (
            f"\\cellcolor{{"
            f"green!{pct_green}"
            f"!yellow!{max_opacity}"
            f"}}"
        )

    else:

        pct_yellow = int(
            norm * 2 * 100
        )

        pct_red = 100 - pct_yellow

        return (
            f"\\cellcolor{{"
            f"yellow!{pct_yellow}"
            f"!red!{max_opacity}"
            f"}}"
        )


# =========================================================
# 5. Get parameter count for a method + dataset
# =========================================================
def get_params(dataset, method):

    values = df[
        (df["dataset_name"] == dataset)
        & (df["architecture"] == method)
    ]["total_params"]

    if values.empty:
        return "-"

    mean_params = values.mean()

    return format_params(mean_params)


# =========================================================
# 6. Get min/max for a dataset + metric
# =========================================================
def get_metric_range(dataset, metric):

    values = []

    for method in all_methods:

        data = df[
            (df["dataset_name"] == dataset)
            & (df["architecture"] == method)
        ][metric]

        if not data.empty:

            mean_val = data.mean()

            if not pd.isna(mean_val):
                values.append(mean_val)

    if not values:
        return np.nan, np.nan

    return (
        min(values),
        max(values)
    )


# =========================================================
# 7. Format one accuracy cell
# =========================================================
def format_accuracy_cell(
    dataset,
    method,
    metric
):

    data = df[
        (df["dataset_name"] == dataset)
        & (df["architecture"] == method)
    ][metric]

    if data.empty:
        return "-"

    mean_val = data.mean()

    if pd.isna(mean_val):
        return "-"

    std_val = data.std()

    min_val, max_val = get_metric_range(
        dataset,
        metric
    )

    color_prefix = get_accuracy_color_macro(
        mean_val,
        min_val,
        max_val
    )

    if pd.isna(std_val):
        std_val = 0.0

    return (
        f"{color_prefix}"
        f"{mean_val:.3f}"
        f"{{\\tiny$\\pm${std_val:.2f}}}"
    )


# =========================================================
# 8. Build table rows
# =========================================================
latex_lines = []

for group_name, method_list in groups.items():

    # -----------------------------------------------------
    # Group header
    # -----------------------------------------------------
    latex_lines.append(
        f"\\multicolumn{{12}}{{l}}{{"
        f"\\textbf{{{group_name}}}"
        f"}} \\\\"
    )

    for method in method_list:

        clean_method = (
            method.replace("_", "\\_")
        )

        #-------------------------------------------------
        # BATADAL
        #-------------------------------------------------
        batadal_params = get_params(
            "batadal",
            method
        )
        batadal_values = [
            format_accuracy_cell(
                "batadal",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # SWAT
        # -------------------------------------------------
        swat_params = get_params(
            "swat",
            method
        )

        swat_values = [
            format_accuracy_cell(
                "swat",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # WADI
        # -------------------------------------------------
        wadi_params = get_params(
            "wadi",
            method
        )

        wadi_values = [
            format_accuracy_cell(
                "wadi",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # Construct row
        # -------------------------------------------------
        row = (
            f"{clean_method} & "
            f"{batadal_params} & "
            f"{' & '.join(batadal_values)} & "
            f"{swat_params} & "
            f"{' & '.join(swat_values)} & "
            f"{wadi_params} & "
            f"{' & '.join(wadi_values)} \\\\"
        )

        latex_lines.append(row)

    # Separator after each method group
    latex_lines.append("\\midrule")


# Remove final \midrule
if latex_lines and latex_lines[-1] == "\\midrule":
    latex_lines.pop()


# =========================================================
# 9. Build complete LaTeX table
# =========================================================
latex_table = []

latex_table.append("\\begin{table*}[t]")

latex_table.append(
    "\\caption{Root Cause Analysis Accuracy and Model "
    "Parameters Across BATADAL and SWAT and WADI "
    "(Mean $\\pm$ SD).}"
)

latex_table.append("\\label{tab:RQ1}")

latex_table.append("\\centering")

# --- Tightening Dimensions ---
latex_table.append("\\scriptsize")  # Drops font size down to fit all 13 columns
latex_table.append(
    "\\setlength{\\tabcolsep}{2.0pt}"
)  # Reduces column padding (default is 6pt)
latex_table.append(
    "\\renewcommand{\\arraystretch}{0.92}"
)  # Compresses row height slightly
latex_table.append(
    "\\setlength{\\fboxsep}{1.0pt}"
)  # Tightens box padding if highlight borders are used

# ---------------------------------------------------------
# Column format:
# Method + 3 x (Params + AC@1 + AC@5 + AC@10) = 13 columns
# ---------------------------------------------------------
latex_table.append(
    "\\begin{tabular}{l l *{4}{c} | l *{4}{c} | l *{4}{c}}"
)

latex_table.append("\\toprule")

# ---------------------------------------------------------
# Dataset headers
# ---------------------------------------------------------
latex_table.append(
    " & "
    "\\multicolumn{5}{c}{\\textbf{BATADAL} \\scriptsize{(K=16, P=43, training samples=8k)} } "
    "& "
    "\\multicolumn{5}{c}{\\textbf{SWAT} \\scriptsize{(K=8, P=51, training samples=400k)}} "
    "& "
    "\\multicolumn{5}{c}{\\textbf{WADI} \\scriptsize{(K=8, P=127, training samples=1.2M)}} "
    "\\\\"
)

latex_table.append(
    "\\cmidrule(lr){2-6}" "\\cmidrule(lr){7-11}" "\\cmidrule(lr){12-16}"
)

# ---------------------------------------------------------
# Column headers
# ---------------------------------------------------------
latex_table.append(
    "\\textbf{Method} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "\\\\"
)

latex_table.append("\\midrule")

latex_table.extend(latex_lines)

latex_table.append("\\bottomrule")

latex_table.append("\\end{tabular}")

latex_table.append("\\end{table*}")


# =========================================================
# 10. Print
# =========================================================
latex_output = "\n".join(
    latex_table
)

#print(latex_output)


# =========================================================
# 11. Save
# =========================================================
output_file = (
    "sections/exps/RQ1.tex"
)

with open(
    output_file,
    "w",
    encoding="utf-8"
) as f:

    f.write(latex_output)

print(
    f"\nLaTeX table saved to {output_file}"
)

==> Scripts/RQ2__efficiency_.py <==
import os
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from tqdm import tqdm
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
import os
import matplotlib.pyplot as plt
import numpy as np
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset
# =========================================================
# Paths
# =========================================================
PI5_PATH = [
    r"Scripts\\data\\RQ2 (efficiency)\\larger_power\\RQ_2_batadal_larger.csv",
    r"Scripts\\data\\RQ2 (efficiency)\\larger_power\\RQ_2_SWaT_larger.csv",
    r"Scripts\\data\\RQ2 (efficiency)\\larger_power\\RQ_2_WADI_larger.csv"
]

PI3_PATH = [
    r"Scripts\\data\\RQ2 (efficiency)\\smaller\\RQ_2_BATADAL_RaspberryPi_Smaller.csv",
    r"Scripts\\data\\RQ2 (efficiency)\\smaller\\RQ_2_SWAT_RaspberryPi_Smaller.csv",
    r"Scripts\\data\\RQ2 (efficiency)\\smaller\\RQ_2_WADI_RaspberryPi_Smaller.csv"
]

TRAIN_PATH = [
    r"Scripts\\data\\RQ1 (accuracy)\\RQ_1_BATADAL_NoDownsampling_batch512_window8.csv",
    r"Scripts\data\\RQ1 (accuracy)\\RQ_1_SWAT_NoDownsampling_batch512_window8.csv",
    r"Scripts\data\\RQ1 (accuracy)\\RQ_1_WADI_RealNoDownsampling.csv"
]
    


OUTPUT_DIR = r"Images/RQ2"

os.makedirs(OUTPUT_DIR, exist_ok=True)
combined_text_file_path = os.path.join(OUTPUT_DIR, "combined_plot_text.txt")
#clear the content of the combined_plot_text.txt file if it exists
if os.path.exists(combined_text_file_path):
    with open(combined_text_file_path, "w") as f:
        f.write("")

# =========================================================
# Load data
# =========================================================
df_pi5 = pd.concat([pd.read_csv(path) for path in PI5_PATH], ignore_index=True)
df_pi3 = pd.concat([pd.read_csv(path) for path in PI3_PATH], ignore_index=True)
df_train = pd.concat([pd.read_csv(path) for path in TRAIN_PATH], ignore_index=True)


def check_complete_exps(df,name, seeds):
    """
    check if each architecture for each dataset has the expected number of seeds (default=3)
    """
    grouped = df.groupby(["dataset_name", "architecture"])
    for (dataset, architecture), group in grouped:
        unique_seeds = group["seed"].unique()
        if len(unique_seeds) < seeds:
            print(f"Warning: {name} - {dataset} - {architecture} has only {unique_seeds} unique seeds (expected {seeds}).")
    
    
check_complete_exps(df_pi5, name="pi5", seeds=3)
check_complete_exps(df_pi3, name="pi3", seeds=3)
check_complete_exps(df_train, name="train", seeds=3)

print("Check complete.")

datasets = df_pi5["dataset_name"].unique().tolist()

# =========================================================
# Rename proposed architecture
# =========================================================
for data in [df_pi5, df_pi3, df_train]:
    data["architecture"] = data["architecture"].replace({
        "vlinear": "SFlexRCA",
        "deep_mlp": "AERCA",
        "TimeMixerpp": "TimeMixer++",
        "CUTS_PLUS": "CUTS+"
    })


# =========================================================
# Methods
# =========================================================
methods = [
    "GVAR",
    "AERCA",
    "cMLP",
    "cLSTM",
    "CUTS+",
    "TimeMixer++",
    "iTransformer",
    "SFlexRCA"
]


# =========================================================
# Keep only relevant methods
# =========================================================
df_pi5 = df_pi5[
    df_pi5["architecture"].isin(methods)
].copy()

df_pi3 = df_pi3[
    df_pi3["architecture"].isin(methods)
].copy()

df_train = df_train[
    df_train["architecture"].isin(methods)
].copy()


# =========================================================
# Utility: aggregate inference metrics
# =========================================================
def aggregate_runtime(df):
    if df.columns.str.contains("joules_per_sample").any():#for pi5
        stats = (
            df.groupby("architecture")
            [["avg_time", "throughput", "avg_power_w", "total_energy_j", "joules_per_sample"]]
            .agg(["mean", "std"])
            .reset_index()
        )
    else:
        stats = (
            df.groupby("architecture")
            [["avg_time", "throughput"]]
            .agg(["mean", "std"])
            .reset_index()
        )

    stats.columns = [
        "_".join(col).strip("_")
        if isinstance(col, tuple)
        else col
        for col in stats.columns
    ]

    return stats


# =========================================================
# Utility: aggregate training metrics
# =========================================================
def aggregate_training(df):

    stats = (
        df.groupby("architecture")
        [["train_avg_epoch_time", "peak_mem_mb"]]
        .agg(["mean", "std"])
        .reset_index()
    )

    stats.columns = [
        "_".join(col).strip("_")
        if isinstance(col, tuple)
        else col
        for col in stats.columns
    ]

    return stats





# =========================================================
# Generic bar plot
# =========================================================
import os
import matplotlib.pyplot as plt
import numpy as np
from mpl_toolkits.axes_grid1.inset_locator import inset_axes, mark_inset

# =========================================================
# Updated plot_bar with conditional zoom inset
# =========================================================


def plot_bar(
    data,
    value_column,
    ylabel,
    title,
    filename,
    scale=1,
    show_zoom=False,
    zoom_last_n=3
):
    x = np.arange(len(data))
    values = (data[value_column] * scale).to_numpy()

    std_column = value_column.replace("_mean", "_std")
    if std_column in data.columns:
        errors = (data[std_column] * scale).to_numpy()
        # Replace NaN errors (e.g. single sample) with 0 for rendering
        errors = np.nan_to_num(errors, nan=0.0)
    else:
        errors = None

    fig, ax = plt.subplots(figsize=(6, 4))

    ax.bar(
        x,
        values,
        yerr=errors,
        capsize=4,
        ecolor="black"
    )

    ax.set_ylabel(ylabel)
    ax.set_title(title)
    ax.set_xticks(x)
    ax.set_xticklabels(data["architecture"], rotation=20, ha="right")
    ax.grid(axis="y", alpha=0.25)

    # Inset Zoom logic
    if show_zoom and zoom_last_n < len(data):
        ax_inset = inset_axes(
            ax, 
            width="38%", 
            height="35%", 
            loc="upper right", 
            borderpad=1.5
        )

        idx_start = len(data) - zoom_last_n
        x_inset = x[idx_start:]
        values_inset = values[idx_start:]
        errors_inset = errors[idx_start:] if errors is not None else None

        ax_inset.bar(
            x_inset,
            values_inset,
            yerr=errors_inset,
            capsize=3,
            ecolor="black"
        )

        # Inset Labels
        labels_inset = data["architecture"].iloc[idx_start:].tolist() if hasattr(data["architecture"], "iloc") else data["architecture"][idx_start:]
        ax_inset.set_xticks(x_inset)
        ax_inset.set_xticklabels(labels_inset, rotation=20, fontsize=7, ha="right")
        ax_inset.tick_params(axis='y', labelsize=7)
        ax_inset.grid(axis="y", alpha=0.25)

        # Robust Y-limit calculation using nanmax
        max_val = np.nanmax(values_inset) if len(values_inset) > 0 else 1.0
        if errors_inset is not None and len(errors_inset) > 0:
            max_val += np.nanmax(errors_inset)
        
        # Fallback if max_val is still NaN or zero
        if np.isnan(max_val) or max_val == 0:
            max_val = 1.0

        ax_inset.set_ylim(0, max_val * 1.25)

        mark_inset(ax, ax_inset, loc1=2, loc2=4, fc="none", ec="0.5", linestyle="--")

    # Replaced plt.tight_layout() to eliminate the layout UserWarning
    plt.savefig(
        os.path.join(OUTPUT_DIR, f"{filename}.pdf"),
        bbox_inches="tight"
    )

    if "throughput" not in filename:
        combined_text = f"Plot: {filename}\nTitle: {title}\nY-axis label: {ylabel}\n"
        combined_text += f"Architectures: {data['architecture'].tolist()}\nValues: {values.tolist()}\n"
        if errors is not None:
            combined_text += f"Std Devs: {errors.tolist()}\n"
        combined_text += "\n" + "-" * 40 + "\n"
        with open(combined_text_file_path, "a") as f:
            f.write(combined_text)

    plt.close(fig)

for dataset in tqdm(datasets, desc="Datasets", unit="dataset"):
    df_pi5_dataset = df_pi5[df_pi5["dataset_name"] == dataset]
    df_pi3_dataset = df_pi3[df_pi3["dataset_name"] == dataset]
    df_train_dataset = df_train[df_train["dataset_name"] == dataset]

    # =========================================================
    # Aggregate
    # =========================================================
    pi5_stats = aggregate_runtime(df_pi5_dataset)
    pi3_stats = aggregate_runtime(df_pi3_dataset)
    train_stats = aggregate_training(df_train_dataset)


    # =========================================================
    # Consistent method ordering
    # =========================================================
    for data in [pi5_stats, pi3_stats, train_stats]:

        data["architecture"] = pd.Categorical(
            data["architecture"],
            categories=methods,
            ordered=True
        )

        data.sort_values(
            "architecture",
            inplace=True
        )

    # =========================================================
    # 1. Inference Time — Raspberry Pi 3
    # =========================================================
    plot_bar(
        pi3_stats,
        value_column="avg_time_mean",
        ylabel="Inference Time (ms/sample)",
        title=f"Inference Time — Raspberry Pi 3 — {dataset}",
        filename=f"{dataset}_pi3_inference_time",
        scale=1000,
        show_zoom=True,  # Enable zoom inset for throughput,
        zoom_last_n=3  # Show last 3 architectures in the zoomed inset
    )


    # =========================================================
    # 2. Inference Time — Raspberry Pi 5
    # =========================================================
    plot_bar(
        pi5_stats,
        value_column="avg_time_mean",
        ylabel="Inference Time (ms/sample)",
        title=f"Inference Time — Raspberry Pi 5 — {dataset}",
        filename=f"{dataset}_pi5_inference_time",
        scale=1000,
        show_zoom=True,  # Enable zoom inset for throughput,
        zoom_last_n=3  # Show last 3 architectures in the zoomed inset
    )


    # =========================================================
    # 3. Throughput — Raspberry Pi 3
    # =========================================================
    plot_bar(
        pi3_stats,
        value_column="throughput_mean",
        ylabel="Throughput (samples/s)",
        title=f"Inference Throughput — Raspberry Pi 3 — {dataset}",
        filename=f"{dataset}_pi3_throughput",
        scale=1
    )


    # =========================================================
    # 4. Throughput — Raspberry Pi 5
    # =========================================================
    plot_bar(
        pi5_stats,
        value_column="throughput_mean",
        ylabel="Throughput (samples/s)",
        title=f"Inference Throughput — Raspberry Pi 5 — {dataset}",
        filename=f"{dataset}_pi5_throughput",
        scale=1,

    )


    # =========================================================
    # 5. Average Training Time per Epoch
    # =========================================================
    plot_bar(
        train_stats,
        value_column="train_avg_epoch_time_mean",
        ylabel="Training Time (s/epoch)",
        title=f"Average Training Time per Epoch — {dataset}",
        filename=f"{dataset}_training_time",
        scale=1
    )


    # =========================================================
    # 6. Peak Training Memory
    # =========================================================
    plot_bar(
        train_stats,
        value_column="peak_mem_mb_mean",
        ylabel="Peak Memory (MB)",
        title=f"Peak Training Memory — {dataset}",
        filename=f"{dataset}_training_memory",
        scale=1
    )



    #avg_power_w,total_energy_j,joules_per_sample
    #========================================================
    # 7. Total Energy Consumption
    # =========================================================
    plot_bar(
        pi5_stats,
        value_column="total_energy_j_mean",
        ylabel="Total Energy Consumption (J)",
        title=f"Total Energy Consumption — Raspberry Pi 5 — {dataset}",
        filename=f"{dataset}_pi5_total_energy",
        scale=1,
        show_zoom=True,  # Enable zoom inset for throughput,
        zoom_last_n=3  # Show last 3 architectures in the zoomed inset
    )


    #========================================================
    # 8. Energy per Sample
    # =========================================================
    plot_bar(
        pi5_stats,
        value_column="joules_per_sample_mean",
        ylabel="Energy per Sample (J/sample)",
        title=f"Energy per Sample — Raspberry Pi 5 — {dataset}",
        filename=f"{dataset}_pi5_energy_per_sample",
        scale=1,
        show_zoom=True,  # Enable zoom inset for throughput,
        zoom_last_n=3  # Show last 3 architectures in the zoomed inset
    )

==> Scripts/RQ3__ablations_.py <==
import io
import re
import numpy as np
import pandas as pd

# 1. Load Datasets
BATADAL_path = r"Scripts\data\\RQ3 (ablations)\\3_Ablations_BATADAL_window8.csv"
SWAT_path = r"Scripts\data\\RQ3 (ablations)\Ablations_SWAT_window8.csv"
WADI_path = r"Scripts\data\\RQ3 (ablations)\Ablations_WADI_window8_MLP.csv"
skip_categories = ["Latent Fusion"]  # Only include Loss category for RQ3
try:
    df_batadal = pd.read_csv(BATADAL_path)
    df_batadal["dataset_name"] = "batadal"
    df_batadal = df_batadal[df_batadal["window_size"] == 16]

    df_swat = pd.read_csv(SWAT_path)
    df_swat["dataset_name"] = "swat"

    df_wadi = pd.read_csv(WADI_path)
    df_wadi["dataset_name"] = "wadi"

    df = pd.concat([df_batadal, df_swat, df_wadi], ignore_index=True)

except Exception as e:
    print(
        f"Loading local files failed ({e}), "
        "initializing empty fallback dataframe..."
    )
    df = pd.DataFrame()

default_losses = {
    "encoder_alpha": 1.0,
    "decoder_alpha": 1.0,
    "encoder_gamma (smooth)": 0.5,
    "decoder_gamma": 0.5,
    "encoder_lambda (sparse)": 0.5,
    "decoder_lambda": 0.5,
    "beta": 0.005,
}

# Default architecture mapping for filtering logic
default_architecture = {
    "batadal": {
        "latent_mode": "mul",
        "beta": 0,
    },
    "swat": {
        "latent_mode": "mul",
        "beta": 0.005,
    },
    "wadi": {
        "latent_mode": "mul",
        "beta": 0.005,
    },
}

# User-defined selected configurations per dataset and category
selected_config = {
    "batadal": {
        "Latent Fusion": "Latent Fusion (Mul)",
        "Architecture": "Pred (Linear)",
    },
    "swat": {
        "Latent Fusion": "Latent Fusion (Mul)",
        "Architecture": "Pred (MLP)",
    },
    "wadi": {
        "Latent Fusion": "Latent Fusion (Mul)",
        "Architecture": "w/o L-Attn",
    },
}


# 2. Define Explicit Cases
seeds = 3
ablation_cases = [
    {
        "name": "w/o Sparse",
        "is_proposed": False,
        "category": "Loss",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": 0.0,
            "decoder_lambda": 0.0,
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "w/o Smooth",
        "is_proposed": False,
        "category": "Loss",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": 0.0,
            "decoder_gamma": 0.0,
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "w/o KL",
        "is_proposed": False,
        "category": "Loss",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": 0.0,
        },
    },
    {
        "name": "Latent Fusion (Gate)",
        "is_proposed": False,
        "category": "Latent Fusion",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "gate",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "Latent Fusion (Add)",
        "is_proposed": False,
        "category": "Latent Fusion",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "add",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "Latent Fusion (Mul)",
        "is_proposed": False,
        "category": "Latent Fusion",
        "filters": {
            "latent_mode": "mul",
            "context": "linear_attn",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "w/o Orth",
        "is_proposed": False,
        "category": "Architecture",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 1,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "w/o Mixer",
        "is_proposed": False,
        "category": "Architecture",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 0,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "w/o L-Attn",
        "is_proposed": False,
        "category": "Architecture",
        "filters": {
            "context": "gate",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "Pred (MLP)",
        "is_proposed": False,
        "category": "Architecture",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "mlp",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
    {
        "name": "Pred (Linear)",
        "is_proposed": False,
        "category": "Architecture",
        "filters": {
            "context": "linear_attn",
            "latent_mode": "mul",
            "pool": "max",
            "coeff_mode": "symmetric",
            "predictor": "linear",
            "disable_orth_proj": 0,
            "temporal_mixer": 1,
            "encoder_alpha": default_losses["encoder_alpha"],
            "decoder_alpha": default_losses["decoder_alpha"],
            "encoder_gamma (smooth)": default_losses["encoder_gamma (smooth)"],
            "decoder_gamma": default_losses["decoder_gamma"],
            "encoder_lambda (sparse)": default_losses[
                "encoder_lambda (sparse)"
            ],
            "decoder_lambda": default_losses["decoder_lambda"],
            "beta": default_losses["beta"],
        },
    },
]


def set_detaulfs_per_dataset(filters, dataset_name):
    """Set default values for missing hyperparameters based on dataset."""
    for key, value in filters.items():
        if key in default_architecture[dataset_name]:
            filters[key] = default_architecture[dataset_name][key]
            #print(
            #    f"Setting default for {key} to {filters[key]} for dataset {dataset_name}"
            #)
    return filters


def filter_case(data_frame, filters, category, dataset_name):
    """Apply case hyperparameter constraints to dataframe."""
    query = data_frame

    if category == "Architecture":
        filters = set_detaulfs_per_dataset(filters, dataset_name)
    for k, v in filters.items():
        if k in query.columns:
            query = query[query[k] == v]

    return query


def is_boxed_case(dataset_name, category, case_name):
    """Determine whether a case should be boxed based on selected_config."""
    ds_key = dataset_name.lower()
    for config_ds, categories in selected_config.items():
        if config_ds.lower() == ds_key:
            target_case = categories.get(category)
            if target_case and target_case == case_name:
                return True
    return False


def get_accuracy_color_macro(val, min_val, max_val):
    """Generates 35% vibrant background color scaling for metrics."""
    if pd.isna(val) or min_val == max_val or np.isnan(min_val) or np.isnan(max_val):
        return ""

    norm = (val - min_val) / (max_val - min_val)
    max_opacity = 35

    if norm > 0.5:
        pct_green = int((norm - 0.5) * 2 * 100)
        return f"\\cellcolor{{green!{pct_green}!yellow!{max_opacity}}}"
    else:
        pct_yellow = int(norm * 2 * 100)
        pct_red = 100 - pct_yellow
        return f"\\cellcolor{{yellow!{pct_yellow}!red!{max_opacity}}}"


# =========================================================
# Parameter formatting
# =========================================================
def format_params(p):
    """
    Format parameter counts:
        10.7M
        127.6K
        0
    """

    if pd.isna(p) or p == 0:
        return "0"

    if p >= 1e6:
        return f"{p / 1e6:.1f}M"

    if p >= 1e3:
        return f"{p / 1e3:.1f}K"

    return str(int(p))

# =========================================================
# Get parameter count for a method + dataset
# =========================================================
def get_params(sub_df):

    values = sub_df["total_params"]

    if values.empty:
        return "-"

    mean_params = values.mean()

    return format_params(mean_params)



# 3. Construct Table Rows
target_metrics = [
    ("AC@1", "AC@1"),
    ("AC@5", "AC@5"),
    ("AC@10", "AC@10"),
    ("auc@10", "auc@10")
]

latex_lines = []
previous_category = None
for case in ablation_cases:

    case_name = case["name"]
    is_proposed = case["is_proposed"]
    category = case["category"]
    metric_cells = []
    if category in skip_categories:
        continue  # Skip non-target categories
    # Add section separator when category changes
    if previous_category is not None and category != previous_category:
        latex_lines.append("\\midrule")
        latex_lines.append(
            f"\\multicolumn{{10}}{{l}}{{\\textit{{{category} Ablations}}}} \\\\"
        )
        latex_lines.append("\\midrule")

    # Add category label before first group
    if previous_category is None:
        latex_lines.append(
            f"\\multicolumn{{10}}{{l}}{{\\textit{{{category} Ablations}}}} \\\\"
        )
        latex_lines.append("\\midrule")

    previous_category = category

    for ds in ["batadal", "swat", "wadi"]:

        ds_data = df[df["dataset_name"] == ds] if not df.empty else df
        sub_df = filter_case(
            ds_data, case["filters"], category, dataset_name=ds
        )
        unique_seeds = sub_df["seed"].unique()
        if len(unique_seeds) < seeds:
            print(f"Warning: {ds} - {case_name} has only {unique_seeds} unique seeds (expected {seeds}).")
        print("check complete")
        #else:
        #    print(f"Done: {ds} - {case_name}: {len(sub_df)} rows, {unique_seeds} unique seeds.")
        should_box = is_boxed_case(ds, category, case_name)
        # --- NEW CODE: Extract and add parameters for this dataset-case combination ---
        if not sub_df.empty:
            params = get_params(sub_df) # Pass sub_df to get the specific case parameters
            # Wrap in text style or leave raw depending on how get_params outputs LaTeX
            param_cell = f"\\textit{{{params}}}" 
        else:
            param_cell = "-"
        metric_cells.append(param_cell)
        # ------------------------------------------------------------------------------

        for _, m_col in target_metrics:

            case_means = []

            for c in ablation_cases:

                sub = filter_case(ds_data, c["filters"], c["category"], ds)

                if not sub.empty:

                    val = sub[m_col].mean()

                    if not pd.isna(val):
                        case_means.append(val)

            min_v = min(case_means) if case_means else np.nan

            max_v = max(case_means) if case_means else np.nan

            if not sub_df.empty and not pd.isna(sub_df[m_col].mean()):

                m_val = sub_df[m_col].mean()
                std_val = sub_df[m_col].std()

                color = get_accuracy_color_macro(
                    m_val,
                    min_v,
                    max_v,
                )

                if is_proposed:
                    val_str = f"\\textbf{{{m_val:.3f}}}"
                else:
                    val_str = f"{m_val:.3f}"

                if not pd.isna(std_val) and std_val > 0:

                    text_val = f"{val_str}{{\\tiny$\\pm${std_val:.2f}}}"

                else:

                    text_val = f"{val_str}{{\\tiny$\\pm${std_val:.2f}}}"

                if should_box:
                    cell_text = f"{color}\\fbox{{{text_val}}}"
                else:
                    cell_text = f"{color}{text_val}"

                metric_cells.append(cell_text)

            else:
                metric_cells.append("-")

    metrics_str = " & ".join(metric_cells)

    # Bold proposed framework name
    if is_proposed:
        formatted_name = f"\\textbf{{{case_name}}}"
    else:
        formatted_name = case_name

    latex_lines.append(f"{formatted_name} & {metrics_str} \\\\")


# 4. Wrap into Final Table
# 4. Wrap into Final Table
latex_table = []

latex_table.append("\\begin{table*}[t]")
latex_table.append(
    "\\caption{Case-Based Ablation Study "
    "of Architectural Components (Mean $\\pm$ SD). "
    "Boxed cells (\\fbox{...}) indicate selected configurations.}"
)
latex_table.append("\\label{tab:ablation_cases}")
latex_table.append("\\centering")

# --- Tightening Dimensions ---
latex_table.append("\\scriptsize")  # Reduce base font size from \scriptsize to \tiny
latex_table.append(
    "\\setlength{\\tabcolsep}{1.5pt}"
)  # Reduce inter-column padding (default is 6pt)
latex_table.append(
    "\\setlength{\\fboxsep}{1.0pt}"
)  # Tighten internal box padding
latex_table.append(
    "\\renewcommand{\\arraystretch}{0.95}"
)  # Slightly tighten vertical row spacing

latex_table.append(
    "\\begin{tabular}{l l *{4}{c} | l *{4}{c} | l *{4}{c}}"
)
latex_table.append("\\toprule")

latex_table.append(
    " & "
    "\\multicolumn{5}{c}{\\textbf{BATADAL}} "
    "& "
    "\\multicolumn{5}{c}{\\textbf{SWAT}} "
    "& "
    "\\multicolumn{5}{c}{\\textbf{WADI}} "
    "\\\\"
)

latex_table.append(
    "\\cmidrule(lr){2-6}" "\\cmidrule(lr){7-11}" "\\cmidrule(lr){12-16}"
)

latex_table.append(
    "\\textbf{Method} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{Params} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "\\\\"
)

latex_table.append("\\midrule")
latex_table.extend(latex_lines)
latex_table.append("\\bottomrule")
latex_table.append("\\end{tabular}")
latex_table.append("\\end{table*}")

# 5. Print
#print("\n".join(latex_table))


# 6. Save File
output_path = "sections/exps/RQ3 (ablations).tex"

try:

    with open(output_path, "w") as f:
        f.write("\n".join(latex_table))

    print(f"\nSuccessfully saved to {output_path}")

except Exception as e:

    print(f"\nCould not write file automatically: {e}")

==> Scripts/RQ4__windows_.py <==
import os
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

# ---------------------------------------------------------
# Load data
# ---------------------------------------------------------
SWAT_path = r"Scripts\data\\RQ4 (sensitivity)\Ablations_swat_windows.csv"
WADI_path = r"Scripts\data\\RQ4 (sensitivity)\Ablations_wadi_windows.csv"
BATADAL_path = (
    r"Scripts\data\\RQ4 (sensitivity)\\Ablations_batadal_256_256.csv"
)

df_swat = pd.read_csv(SWAT_path)
df_wadi = pd.read_csv(WADI_path)
df_batadal = pd.read_csv(BATADAL_path)
df = pd.concat([df_swat, df_wadi, df_batadal], ignore_index=True)

combined_text_file_path = os.path.join("Images/RQ4/", "combined_plot_text.txt")
#clear the content of the combined_plot_text.txt file if it exists
if os.path.exists(combined_text_file_path):
    with open(combined_text_file_path, "w") as f:
        f.write("")

def check_complete_exps(df, seeds):
    """
    check if each window_size for each dataset has the expected number of seeds (default=3)
    """
    grouped = df.groupby(["dataset_name", "window_size"])
    for (dataset, window_size), group in grouped:
        unique_seeds = group["seed"].nunique()
        if unique_seeds < seeds:
            print(f"Warning: {name} - {dataset} - {window_size} has only {unique_seeds} unique seeds (expected {seeds}).")
    
    
check_complete_exps(df, seeds=3)
print("Check complete.")

# Rename proposed architecture
df["architecture"] = df["architecture"].replace({"vlinear": "SFlexRCA"})

# ---------------------------------------------------------
# Keep only proposed configuration
# ---------------------------------------------------------
df = df[df["architecture"] == "SFlexRCA"].copy()

# ---------------------------------------------------------
# Define target window size per dataset to highlight
# ---------------------------------------------------------
highlight_windows = {
    "batadal": 16,
    "swat": 8,
    "wadi": 8,
}

# ---------------------------------------------------------
# Aggregate across seeds
# ---------------------------------------------------------
selected_metrics = ["AC@1", "AC@5", "AC@10"]

loss_stats = (
    df.groupby(["dataset_name", "window_size"])[selected_metrics]
    .agg(["mean", "std"])
    .reset_index()
)

# ---------------------------------------------------------
# Output directory
# ---------------------------------------------------------
os.makedirs("Images/RQ4", exist_ok=True)

# ---------------------------------------------------------
# Plot
# ---------------------------------------------------------
for dataset in loss_stats["dataset_name"].unique():

    data = loss_stats[loss_stats["dataset_name"] == dataset].sort_values(
        "window_size"
    )

    fig, ax = plt.subplots(figsize=(6, 4))

    # Highlight specific window size if defined for the dataset
    ds_key = dataset.lower()
    if ds_key in highlight_windows:
        target_win = highlight_windows[ds_key]

        # Draw a subtle shaded region behind the selected window
        ax.axvspan(
            target_win - 0.5,
            target_win + 0.5,
            color="grey",
            alpha=0.15,
            zorder=0,
            label=f"Selected ($w={target_win}$)",
        )

        # Optional: Vertical dashed line marker
        ax.axvline(
            x=target_win, color="gray", linestyle="--", alpha=0.6, zorder=1
        )

    for metric in selected_metrics:
        mean_values = data[(metric, "mean")]

        ax.errorbar(
            data["window_size"],
            mean_values,
            yerr=data[(metric, "std")],
            marker="o",
            linewidth=2,
            label=metric,
            capsize=5,
            zorder=3,
        )

    combined_text = ""
    combined_text += f"Dataset: {dataset}\n"
    for metric in selected_metrics:
        combined_text += f"{metric}:\n"
        for _, row in data.iterrows():
            combined_text += f"  Window Size {row['window_size']}: Mean = {row[(metric, 'mean')]:.4f}, Std = {row[(metric, 'std')]:.4f}\n"
    combined_text += "\n"
    with open(combined_text_file_path, "a") as f:
        f.write(combined_text)

    ax.set_xticks(data["window_size"])
    ax.set_xlabel(r"Window size ($w$)")
    ax.set_ylabel("RCA Accuracy")
    ax.set_title(f"{dataset.upper()}: RCA Accuracy vs. Window Size")

    ax.legend(loc="best")
    ax.grid(True, alpha=0.25)

    plt.tight_layout()

    output_path = f"Images/RQ4/{dataset}_accuracy_vs_window_size.pdf"
    plt.savefig(output_path, bbox_inches="tight")
    print(f"Saved plot for {dataset} at {output_path}")
    plt.close()

==> Scripts/RQ5__projections_.py <==
import io
import re
import numpy as np
import pandas as pd

# 1. Load Datasets
BATADAL_path = r"Scripts\data\\RQ5 (projections)\\4_Ablations_Projections_batadal.csv"
SWAT_path = r"Scripts\data\\RQ5 (projections)\\4_Ablations_Projections_swat.csv"
WADI_path = r"Scripts\data\\RQ5 (projections)\\4_Ablations_Projections_wadi.csv"

df_batadal = pd.read_csv(BATADAL_path)
df_swat = pd.read_csv(SWAT_path)
df_wadi = pd.read_csv(WADI_path)

df = pd.concat(
    [df_batadal,df_swat, df_wadi],
    ignore_index=True
)

def check_complete_exps(df, seeds):
    """
    check if each transformation for each dataset has the expected number of seeds (default=3)
    """
    grouped = df.groupby(["dataset_name", "transformation"])
    for (dataset, transformation), group in grouped:
        unique_seeds = group["seed"].nunique()
        if unique_seeds < seeds:
            print(f"Warning: {dataset} - {transformation} has only {unique_seeds} unique seeds (expected {seeds}).")
    print("Check complete.")
    
check_complete_exps(df, seeds=3)


# Rename proposed architecture
df["architecture"] = df["architecture"].replace({
    "vlinear": "SFlexRCA"
})

df["transformation"] = df["transformation"].replace({
    "orthogonal": "orthogonal (proposed)"
})

# =========================================================
# 2. Define groups, datasets, and metrics
# =========================================================
projections = {
    "Baselines": [
        "none",
        "learned"
    ],
    "Static Projections": [
        "legendre",
        "laguerre",
        "chebyshev",
        "hermite",
        "fourier"
    ],
    "Dataset Specific Projection": [
        "orthogonal (proposed)"
    ]
}

datasets = [
    "batadal",
    "swat",
    "wadi"
]

metrics = [
    ("AC@1", "AC@1"),
    ("AC@5", "AC@5"),
    ("AC@10", "AC@10"),
    ("auc@10", "auc@10")
]
#mrr,hr@1,hr@3,hr@5,hr@10,auc@10,

all_projections = (
    projections["Baselines"]
    + projections["Static Projections"]
    + projections["Dataset Specific Projection"]
)


# =========================================================
# 3. Parameter formatting
# =========================================================
def format_params(p):
    """
    Format parameter counts:
        10.7M
        127.6K
        0
    """

    if pd.isna(p) or p == 0:
        return "0"

    if p >= 1e6:
        return f"{p / 1e6:.1f}M"

    if p >= 1e3:
        return f"{p / 1e3:.1f}K"

    return str(int(p))


# =========================================================
# 4. Accuracy color
# =========================================================
def get_accuracy_color_macro(
    val,
    min_val,
    max_val
):
    """
    Generate a subtle red-yellow-green background
    according to the relative performance.
    """

    if pd.isna(val) or np.isnan(min_val) or np.isnan(max_val):
        return ""

    # MODIFICATION 1: If min_val == max_val, map to 0.5 (neutral yellow)
    if min_val == max_val:
        norm = 0.5
    else:
        norm = (val - min_val) / (max_val - min_val)

    max_opacity = 35

    if norm >= 0.5:
        pct_green = int((norm - 0.5) * 2 * 100)
        return (
            f"\\cellcolor{{"
            f"green!{pct_green}"
            f"!yellow!{max_opacity}"
            f"}}"
        )
    else:
        pct_yellow = int(norm * 2 * 100)
        return (
            f"\\cellcolor{{"
            f"yellow!{pct_yellow}"
            f"!red!{max_opacity}"
            f"}}"
        )


# =========================================================
# 5. Get parameter count for a method + dataset
# =========================================================
def get_params(dataset, method):

    values = df[
        (df["dataset_name"] == dataset)
        & (df["architecture"] == method)
    ]["total_params"]

    if values.empty:
        return "-"

    mean_params = values.mean()

    return format_params(mean_params)


# =========================================================
# 6. Get min/max for a dataset + metric
# =========================================================
def get_metric_range(dataset, metric):

    values = []

    for method in all_projections:

        data = df[
            (df["dataset_name"] == dataset)
            & (df["transformation"] == method)
        ][metric]

        if not data.empty:

            mean_val = data.mean()

            if not pd.isna(mean_val):
                values.append(mean_val)

    if not values:
        return np.nan, np.nan

    return (
        min(values),
        max(values)
    )


# =========================================================
# 7. Format one accuracy cell
# =========================================================
def format_accuracy_cell(
    dataset,
    method,
    metric
):

    data = df[
        (df["dataset_name"] == dataset)
        & (df["transformation"] == method)
    ][metric]

    if data.empty:
        return "-"

    mean_val = data.mean()

    if pd.isna(mean_val):
        return "-"

    std_val = data.std()

    min_val, max_val = get_metric_range(
        dataset,
        metric
    )

    color_prefix = get_accuracy_color_macro(
        mean_val,
        min_val,
        max_val
    )

    if pd.isna(std_val):
        std_val = 0.0

    return (
        f"{color_prefix}"
        f"{mean_val:.3f}"
        f"{{\\tiny$\\pm${std_val:.2f}}}"
    )


# =========================================================
# 8. Build table rows
# =========================================================
latex_lines = []

for group_name, projection_list in projections.items():

    # -----------------------------------------------------
    # Group header
    # -----------------------------------------------------
    latex_lines.append(
        f"\\multicolumn{{1}}{{l}}{{"
        f"\\textbf{{{group_name}}}"
        f"}} \\\\"
    )

    for method in projection_list:

        clean_method = (
            method.replace("_", "\\_")
        )

        #-------------------------------------------------
        # BATADAL
        #-------------------------------------------------
        batadal_values = [
            format_accuracy_cell(
                "batadal",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # SWAT
        # -------------------------------------------------
        swat_values = [
            format_accuracy_cell(
                "swat",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # WADI
        # -------------------------------------------------
        wadi_values = [
            format_accuracy_cell(
                "wadi",
                method,
                metric
            )
            for _, metric in metrics
        ]

        # -------------------------------------------------
        # Construct row
        # -------------------------------------------------
        row = (
            f"{clean_method} & "
            f"{' & '.join(batadal_values)} & "
            f"{' & '.join(swat_values)} & "
            f"{' & '.join(wadi_values)} \\\\"
        )

        latex_lines.append(row)

    # Separator after each method group
    latex_lines.append("\\midrule")


# Remove final \midrule
if latex_lines and latex_lines[-1] == "\\midrule":
    latex_lines.pop()


# =========================================================
# 9. Build complete LaTeX table
# =========================================================
latex_table = []

latex_table.append("\\begin{table*}[t]")

latex_table.append(
    "\\caption*{Root Cause Analysis Accuracy Across "
    "Different Projections For BATADAL and SWAT and WADI "
    "(Mean $\\pm$ SD).}"
)

latex_table.append("\\label{tab:projections_metrics}")

latex_table.append("\\centering")

# --- Tightening Dimensions ---
latex_table.append("\\scriptsize")  # Drops font size down to fit all 13 columns
latex_table.append(
    "\\setlength{\\tabcolsep}{2.0pt}"
)  # Reduces column padding (default is 6pt)
latex_table.append(
    "\\renewcommand{\\arraystretch}{0.92}"
)  # Compresses row height slightly
latex_table.append(
    "\\setlength{\\fboxsep}{1.0pt}"
)  # Tightens box padding if highlight borders are used

# ---------------------------------------------------------
# Column format:
# Method + 3 x (Params + AC@1 + AC@5 + AC@10) = 13 columns
# ---------------------------------------------------------
latex_table.append(
    "\\begin{tabular}{l *{4}{c} !{\\vrule width 1.2pt} *{4}{c} !{\\vrule width 1.2pt} *{4}{c}}"
)

latex_table.append("\\toprule")

# ---------------------------------------------------------
# Dataset headers
# ---------------------------------------------------------
latex_table.append(
    " & "
    "\\multicolumn{4}{c}{\\textbf{BATADAL}  } "
    "& "
    "\\multicolumn{4}{c}{\\textbf{SWAT} } "
    "& "
    "\\multicolumn{4}{c}{\\textbf{WADI} } "
    "\\\\"
)

latex_table.append(
    "\\cmidrule(lr){2-5}" "\\cmidrule(lr){6-9}" "\\cmidrule(lr){10-13}"
)

# ---------------------------------------------------------
# Column headers
# ---------------------------------------------------------
latex_table.append(
    "\\textbf{Method} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "& \\textbf{AC@1} "
    "& \\textbf{AC@5} "
    "& \\textbf{AC@10} "
    "& \\textbf{auc@10} "
    "\\\\"
)

latex_table.append("\\midrule")

latex_table.extend(latex_lines)

latex_table.append("\\bottomrule")

latex_table.append("\\end{tabular}")

latex_table.append("\\end{table*}")


# =========================================================
# 10. Print
# =========================================================
latex_output = "\n".join(
    latex_table
)

#print(latex_output)


# =========================================================
# 11. Save
# =========================================================
output_file = (
    "sections/exps/RQ5 (projections).tex"
)

with open(
    output_file,
    "w",
    encoding="utf-8"
) as f:

    f.write(latex_output)

print(
    f"\nLaTeX table saved to {output_file}"
)
